FPRaker: A Processing Element For Accelerating Neural Network Training

We present FPRaker, a processing element for composing training accelerators. FPRaker processes several floating-point multiply-accumulation operations concurrently and accumulates their result into a higher precision accumulator. FPRaker boosts performance and energy efficiency during training by taking advantage of the values that naturally appear during training. Specifically, it processes the significand of the operands of each multiply-accumulate as a series of signed powers of two. The conversion to this form is done on-the-fly. This exposes ineffectual work that can be skipped: values when encoded have few terms and some of them can be discarded as they would fall outside the range of the accumulator given the limited precision of floating-point. We demonstrate that FPRaker can be used to compose an accelerator for training and that it can improve performance and energy efficiency compared to using conventional floating-point units under ISO-compute area constraints. We also demonstrate that FPRaker delivers additional benefits when training incorporates pruning and quantization. Finally, we show that FPRaker naturally amplifies performance with training methods that use a different precision per layer.

==> figs/FPRaker_training.py <==
#!/opt/bin/anaconda2/python

from operator import add
import sys
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['axes.labelsize'] = 16
plt.rcParams['axes.labelweight'] = 'bold'
plt.rcParams['xtick.labelsize'] = 12
plt.rcParams['ytick.labelsize'] = 12
plt.rcParams["font.weight"] = "bold"
plt.rcParams['legend.title_fontsize'] = 12

N = 97

#cifar10
native_fp32_c10 = [0.5419,0.6343,0.6598,0.694,0.6355,0.6829,0.6987,0.7257,0.7256,0.7464,0.744,0.7509,0.757,0.7634,0.7291,0.7631,0.7558,0.7609,0.7472,0.7974,0.8088,0.7992,0.8026,0.8073,0.8041,0.8068,0.8094,0.7997,0.8158,0.8012,0.8136,0.8094,0.8151,0.8106,0.8202,0.8207,0.8264,0.823,0.8239,0.8237,0.8279,0.8218,0.8289,0.8282,0.8276,0.8282,0.8294,0.8295,0.8303,0.8308,0.8308,0.8288,0.8287,0.8279,0.8288,0.8291,0.8285,0.8291,0.829,0.8276]
bl_bf16_c10 = [0.5768,0.5873,0.654,0.6667,0.6558,0.6812,0.6597,0.6998,0.7314,0.7227,0.7352,0.7337,0.6988,0.741,0.7507,0.755,0.7549,0.7722,0.7469,0.7586,0.7426,0.7698,0.7596,0.7979,0.8066,0.8039,0.8128,0.8079,0.8038,0.8075,0.8129,0.8093,0.8155,0.8031,0.8136,0.8018,0.8062,0.801,0.8189,0.8249,0.8205,0.8207,0.8247,0.823,0.8252,0.8268,0.8254,0.8271,0.8274,0.8285,0.8282,0.8269,0.8263,0.8287,0.828,0.8301,0.8304,0.8289,0.829,0.8278]
fpraker_bf16_c10 = [0.4972,0.6287,0.6748,0.6527,0.6996,0.7208,0.7032,0.7423,0.74,0.7207,0.7406,0.745,0.7531,0.7635,0.7415,0.7707,0.7498,0.7618,0.7574,0.7665,0.7693,0.7995,0.8037,0.8013,0.8037,0.806,0.8042,0.8137,0.7953,0.8055,0.7971,0.8073,0.8158,0.8089,0.8159,0.8127,0.8083,0.8128,0.8118,0.8147,0.8123,0.8071,0.8084,0.818,0.8121,0.8249,0.8234,0.8221,0.8245,0.8255,0.8225,0.8273,0.8286,0.8279,0.8305,0.8269,0.829,0.8265,0.8264,0.8258]

#cifar100
native_fp32_c100 = [0.1511,0.1929,0.3009,0.3728,0.3994,0.431,0.4712,0.4728,0.4566,0.512,0.4345,0.4667,0.4967,0.5504,0.5527,0.5612,0.5477,0.574,0.5714,0.6087,0.5871,0.5834,0.5606,0.5943,0.5995,0.5823,0.5868,0.581,0.5834,0.5997,0.6103,0.6249,0.6158,0.6277,0.6335,0.6021,0.6296,0.636,0.6104,0.623,0.6308,0.6031,0.5932,0.6096,0.6269,0.6483,0.6155,0.6411,0.6463,0.6386,0.6243,0.6211,0.6411,0.6416,0.6379,0.6223,0.646,0.6546,0.649,0.6479,0.6979,0.705,0.7024,0.7058,0.705,0.7067,0.7054,0.7062,0.709,0.7121,0.7108,0.7094,0.7102,0.7113,0.7104,0.7119,0.7127,0.7143,0.7113,0.7111,0.7117,0.7124,0.7115,0.7126,0.7152,0.7136,0.7134,0.7132,0.7119,0.7137,0.7114,0.7155,0.7149,0.7134,0.7151,0.7168,0.7179,0.7161,0.7159,0.7159]
bl_bf16_c100 = [0.1522,0.1685,0.2984,0.3528,0.3905,0.4282,0.4092,0.5154,0.5078,0.4992,0.5472,0.5532,0.548,0.566,0.5736,0.582,0.5371,0.5818,0.5884,0.588,0.5608,0.6144,0.6298,0.5908,0.5781,0.6022,0.6272,0.6074,0.6305,0.6004,0.6159,0.6348,0.6266,0.6369,0.6275,0.614,0.6104,0.6214,0.6423,0.6228,0.621,0.6439,0.6482,0.6263,0.6362,0.6477,0.6398,0.637,0.6493,0.6352,0.6523,0.6472,0.6124,0.6446,0.6442,0.6553,0.6335,0.6461,0.6346,0.6431,0.7024,0.7117,0.713,0.7132,0.7133,0.7135,0.7143,0.7138,0.7175,0.7174,0.7164,0.718,0.718,0.7173,0.7209,0.7203,0.7212,0.7208,0.7233,0.7222,0.7224,0.7216,0.7234,0.7219,0.7217,0.7227,0.7213,0.7193,0.7205,0.7213,0.7218,0.7231,0.7226,0.7234,0.7222,0.7226,0.7237,0.7233,0.7222,0.7237]
fpraker_bf16_c100 = [0.1457,0.1602,0.2353,0.3245,0.3856,0.4618,0.4923,0.5221,0.5308,0.536,0.4965,0.4986,0.5579,0.5329,0.5689,0.5661,0.5412,0.6027,0.5978,0.5516,0.6167,0.5543,0.5392,0.6031,0.6051,0.5845,0.6038,0.6213,0.6123,0.6071,0.6098,0.5939,0.6376,0.6152,0.6164,0.6235,0.615,0.6348,0.6054,0.6311,0.6348,0.6285,0.6164,0.6234,0.6348,0.6214,0.6289,0.6163,0.6517,0.634,0.6264,0.6319,0.6252,0.6393,0.6464,0.6455,0.6388,0.6323,0.6302,0.6564,0.6912,0.7029,0.7079,0.7071,0.7071,0.7105,0.7092,0.7106,0.7131,0.7122,0.7132,0.71,0.711,0.7116,0.7103,0.7133,0.7128,0.7136,0.7141,0.7142,0.715,0.7152,0.7142,0.7157,0.7148,0.7185,0.7163,0.7165,0.7166,0.7177,0.7164,0.7167,0.716,0.7168,0.7182,0.7166,0.7178,0.7171,0.7176,0.717]


ind = np.arange(N)  
ind2 = np.arange(0,110,step=10)

fig, axs = plt.subplots(2)

fig.fisize=(12,4)
red_low = [x / 256 for x in [240, 157, 153]]
red_high = [x / 256 for x in [192, 0, 0]]
red = [x / 256 for x in [255,0,0]]
orange = [x / 256 for x in [0,128,0]]
blue_low = [x / 256 for x in [199, 220, 247]]
blue_med = [x / 256 for x in [0,0,205]]
blue_high = [x / 256 for x in [0, 32, 96]]
green_low = [x / 256 for x in [152,251,152]]
green_high = [x / 256 for x in [60,179,113]]

#axs[0].title.set_text("Epoch 0")
#axs[1].title.set_text("Epoch 89")

axs[0].plot(np.arange(len(native_fp32_c10)), native_fp32_c10, color=blue_med, lw='1')
axs[0].plot(np.arange(len(bl_bf16_c10)), bl_bf16_c10, color=red, lw='1')
axs[0].plot(np.arange(len(fpraker_bf16_c10)), fpraker_bf16_c10, color=orange, lw='1')
axs[0].text(48, 0.15, "CIFAR-10", fontsize=14, verticalalignment='top', bbox=dict(facecolor='red', alpha=0.5))

axs[1].plot(np.arange(len(native_fp32_c100)), native_fp32_c100, label='Native_FP32', color=blue_med, lw='1')
axs[1].plot(np.arange(len(bl_bf16_c100)), bl_bf16_c100, label='Baseline_BF16', color=red, lw='1')
axs[1].plot(np.arange(len(fpraker_bf16_c100)), fpraker_bf16_c100, label='FPRaker_BF16', color=orange, lw='1')
axs[1].text(78, 0.15, "CIFAR-100", fontsize=14, verticalalignment='top', bbox=dict(facecolor='red', alpha=0.5))


plt.xticks(ind2,ind2)
plt.xlabel('Epoch')
plt.ylabel('Top-1 Validation Accuracy')
axs[1].yaxis.set_label_coords(-0.1,1.02)


major_ticks = np.arange(0, 1.001, 0.2)
#minor_ticks = np.arange(0, 1.001, 0.05)

#ax = plt.axes()
axs[0].set_yticks(major_ticks)
#axs[0].set_yticks(minor_ticks, minor=True)
axs[1].set_yticks(major_ticks)
#axs[1].set_yticks(minor_ticks, minor=True)

#axs[1].set_axisbelow(True)
#axy = axs[1].get_yaxis()
#axs[0].grid(which='minor', alpha=0.2)
axs[0].grid(which='major', alpha=0.5)
#axs[1].grid(which='minor', alpha=0.2)
axs[1].grid(which='major', alpha=0.5)
#plt.setp(axs[1].xaxis.get_majorticklabels(), ha='right')
#plt.ylim(-0.01, 0.5001) 


#vals = ax.get_yticks()
#ax.set_yticklabels(['{:,.0%}'.format(x) for x in vals])
#ax.get_yaxis().set_visible(False)

handles, labels = axs[1].get_legend_handles_labels()
fig.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.5, 1.02), fancybox=True, shadow=True,	ncol=3, fontsize=12)

#fig_sub2 = fig.add_subplot(1, 2, 2)

fig.savefig("FPRaker_training.pdf", bbox_inches='tight')


==> figs/speedup_energyEfficiency.py <==
#!/opt/bin/anaconda2/python

from operator import add
import sys
import numpy as np
import matplotlib.pyplot as plt
from scipy.stats.mstats import gmean  

plt.rcParams['axes.labelsize'] = 18
plt.rcParams['axes.labelweight'] = 'bold'
plt.rcParams['xtick.labelsize'] = 16
plt.rcParams['ytick.labelsize'] = 16
plt.rcParams["font.weight"] = "bold"

N = 15
#core = [1.79949421769033,1.16416887331252,1.22109823292305,1.22794681153569,1.39195427734735,1.68911958595102,1.2309986592276,1.16793266472417,1.23315555817213,1.30576328797885,2.48045353273896,1.53421827090909]
speedup = [0.920956094087329,0.598212148408432,0.609458360601853,0.613228995526757,0.713552605158998,0.868737526547837,0.618730124671451,0.587071038859174,0.615830253174665,0.608061540579991,0.949515678436504,0.777254948939725,0.82385105033922,0.71509778933106,0.77765591892412]
energy_eff = [0.881534430161589,0.588228433588374,0.597494582361483,0.599467487383242,0.683646851230601,0.806808718399347,0.609134238117998,0.571447561496493,0.614718928678539,0.596840518741981,0.864950343215197,0.662841823235377,0.71019846067669,0.68271682797994,0.746264197081665]

colWidth = 0.5

fig = plt.figure(figsize=(14, 6))
fig_sub = fig.add_subplot(1, 1, 1)

red_low = [x / 256 for x in [240, 157, 153]]
blue_high = [x / 256 for x in [0, 32, 96]]

ind = [i*3*colWidth for i in range(0,N)]
ind2 = [i*3*colWidth+colWidth for i in range(0,N)] 
plt.bar(ind, speedup, label='Performance', align='center', width=colWidth, color=red_low, edgecolor='black', linewidth='0.3')
plt.bar(ind2, energy_eff, label='Energy Efficiency', align='center', width=colWidth, color=blue_high, edgecolor='black', linewidth='0.3')

plt.ylabel('Naive FP-BitPragmatic vs Baseline')
plt.xticks(ind, ('Alexnet','DenseNet121', 'ResNet18','ResNet34','SqueezeNet 1.1','VGG16','Inception V3','Fast Neural Style','ResNet50-S1','ResNet50-S2','ResNet18-Q','SNLI','Image2Text','Detectron2','Geomean'))
plt.xticks(rotation=45)

major_ticks = np.arange(0, 1.501, 0.5)
minor_ticks = np.arange(0, 1.501, 0.2)

ax = plt.axes()
ax.set_yticks(major_ticks)
ax.set_yticks(minor_ticks, minor=True)
ax.set_axisbelow(True)
axy = ax.get_yaxis()
axy.grid(which='minor', alpha=0.2)
axy.grid(which='major', alpha=0.5)
plt.setp(ax.xaxis.get_majorticklabels(), ha='right')
plt.ylim(0, 1.501) 

#vals = ax.get_yticks()
#ax.set_yticklabels(['{:,.0%}'.format(x) for x in vals])

handles, labels = fig_sub.get_legend_handles_labels()
plt.legend(handles[::-1], labels[::-1], loc='upper center', bbox_to_anchor=(0.5, 1.20), fancybox=True, shadow=True,
	ncol=3, fontsize=16)

fig.savefig("speedup_energyEfficiency.pdf", bbox_inches='tight')

